Qubit-to-Motion: Traceable Action Provenance in Hybrid QRL for Robotic Bin-Packing Sequencing

Hybrid quantum reinforcement learning has been explored for robotic decision-making, but evaluations often emphasize task success, return, or convergence, leaving unresolved whether quantum circuit outputs influence constrained actions and remain traceable through robot execution. We present \texttt{Qubit-to-Motion}, an evidence-centered framework for support-constrained sequencing and simulated robotic placement. Four Pauli-$Z$ readouts provide the sole learned input to the actor and critic, while a support mask enforces admissible object selection. Each decision is recorded and linked via step indices and SHA-256 fingerprints to a sealed route, deterministic Cartesian and inverse-kinematics waypoints, prescribed joint motion, and MuJoCo contact replay. A frozen checkpoint is evaluated across five deterministic 30-object scene variants. All 150 placements satisfy support, containment, and settling criteria. A fixed-state zero-readout intervention changes $90.0\pm0.0\%$ of decisions, demonstrating dependence on the joint circuit representation. Mean macro travel is $34.537\pm0.206$~m, inference requires $8.60\pm1.27$~ms per route, and replay achieves $8.764\pm0.220~\mu$m mean final position error with 0.356~mm maximum interpenetration. These results establish reproducible decision-to-contact traceability. The implementation is available at \href{https://anonymous.4open.science/r/Qubit-to-Motion-Quantum-Reinforcement-Learning-F7DC}{\textcolor{linkpink}{the anonymous repository}}.

==> build.sh <==
#!/usr/bin/env bash
# Compile the clean manuscript, block-marked manuscript, and review report.
# Existing figure PDFs are used; no experimental code is run.
set -euo pipefail
cd -- "$(dirname -- "$0")"
command -v pdflatex >/dev/null 2>&1 || { echo 'pdflatex is required (TeX Live or MiKTeX).' >&2; exit 1; }
mkdir -p build audit/build_logs
for name in main_clean main_marked review_report; do
  for pass in 1 2 3; do
    pdflatex -interaction=nonstopmode -halt-on-error -file-line-error \
      -output-directory=build "$name.tex" > "build/${name}.pass${pass}.txt"
  done
  cp "build/${name}.pdf" "${name}.pdf"
  cp "build/${name}.log" "audit/build_logs/${name}.log"
  echo "Compiled ${name}.pdf"
done

